Flying Objects Detection from a Single Moving Camera

We propose an approach to detect flying objects such as UAVs and aircrafts when they occupy a small portion of the field of view, possibly moving against complex backgrounds, and are filmed by a camera that itself moves. Solving such a difficult problem requires combining both appearance and motion cues. To this end we propose a regression-based approach to motion stabilization of local image patches that allows us to achieve effective classification on spatio-temporal image cubes and outperform state-of-the-art techniques. As the problem is relatively new, we collected two challenging datasets for UAVs and Aircrafts, which can be used as benchmarks for flying objects detection and vision-guided collision avoidance.

==> fig/matlab/fig_2.m <==
% block = Iroi(:,:,160:20:340);
% 
% for i = 1:10
%     [ablock(:,:,i),~,~] = motion_from_im_feature(block(:,:,3),block(:,:,i),0);
% end
% 
% clear out
% for t = 2:10
%     out(:,:,t-1) = edge(gaussSmooth(ablock(:,:,t),[1 1],'smooth')).*(imfilter(ablock(:,:,t),fspecial('average',[10 10])) < 115).*mask;
% end

res = ablock(:,:,4);

a = out(:,:,6);
a = gaussSmooth(a,[1 1],'smooth');
a(a>0.1) = 1;
a(a<=0.1) = 0;
b = imfill(a);
res2 = ablock(:,:,7).*uint8(b);
res(b > 0) = res2(b>0);

a = out(:,:,8);
a = gaussSmooth(a,[1 1],'smooth');
a(a>0.1) = 1;
a(a<=0.1) = 0;
b = imfill(a);
res2 = ablock(:,:,9).*uint8(b);
res(b > 0) = res2(b>0);

a = out(:,:,9);
a = gaussSmooth(a,[1.5 1.5],'smooth');
a(a>0.1) = 1;
a(a<=0.1) = 0;
b = imfill(a);
res2 = ablock(:,:,10).*uint8(b);
res(b > 0) = res2(b>0);

res_out = res(1:425,:);
h = figure;
imshow(res_out);
saveas(h,'../fig_2_cand.png');


==> fig/mc/mc_plots.m <==
pref = 'nmc';
num = '37';

close all;

im = uint8(zeros(40,40,4));

for i = 1:4
im(:,:,i) = imread(strcat('./',pref,'_res_',num,'_',num2str(i),'.png'));
subplot(1,4,i); imshow(im(:,:,i));
end

%%

save(strcat('./dsz_',pref,'_',num,'.mat'),'dsz','pref','num');

h = figure;
plot(dsz(:,1),40-dsz(:,2),'o','LineWidth',10,'MarkerSize',40,'MarkerFaceColor','b');
axis([1 40 1 40])
hold on;
plot(20,20,'rx','LineWidth',10,'MarkerSize',40,'MarkerFaceColor','r');
xlabel('x coordinate of the center of the aircraft');
ylabel('y coordinate of the center of the aircraft');
grid on;
% set(gca,'position',[0.07 0.07 0.92 0.92],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'.png'));

h = figure;
hold on;
plot([20 20 20 20],'r','LineWidth',10);
plot(dsz(:,1),'LineWidth',10);
grid on;
axis([1 4 1 40]);
ylabel('x coordinate of the center of the aircraft');
% set(gca,'position',[0.07 0.03 0.92 0.95],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'_x.png'));

h = figure;
hold on;
plot([20 20 20 20],'r','LineWidth',10);
plot(40 - dsz(:,2),'LineWidth',10);
grid on;
axis([1 4 1 40]);
ylabel('y coordinate of the center of the aircraft');
% set(gca,'position',[0.07 0.03 0.92 0.96],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'_y.png'));


==> fig/mc/mean_sub/gen_mean_subs.m <==
function gen_mean_subs(vid)

% flow

for i = 1:numel(vid)

    str = num2str(vid(i));
    
    a1(:,:,1) = double(imread(strcat('../flow_res_',str,'_1.png')));
    a1(:,:,2) = double(imread(strcat('../flow_res_',str,'_2.png')));
    a1(:,:,3) = double(imread(strcat('../flow_res_',str,'_3.png')));
    a1(:,:,4) = double(imread(strcat('../flow_res_',str,'_4.png')));
    c1 = mean(a1,3);
    b14 = uint8(abs(a1(:,:,4)-c1));
    b13 = uint8(abs(a1(:,:,3)-c1));
    b12 = uint8(abs(a1(:,:,2)-c1));
    b11 = uint8(abs(a1(:,:,1)-c1));

    b11(b11 == 0) = 1;
    b11(1,1) = 150;
    b12(b12 == 0) = 1;
    b12(1,1) = 150;
    b13(b13 == 0) = 1;
    b13(1,1) = 150;
    b14(b14 == 0) = 1;
    b14(1,1) = 150;

    imwrite(label2rgb(b11),strcat('flow_bg_',str,'_1.png'));
    imwrite(label2rgb(b12),strcat('flow_bg_',str,'_2.png'));
    imwrite(label2rgb(b13),strcat('flow_bg_',str,'_3.png'));
    imwrite(label2rgb(b14),strcat('flow_bg_',str,'_4.png'));

% regression

a2(:,:,1) = double(imread(strcat('../reg_res_',str,'_1.png')));
a2(:,:,2) = double(imread(strcat('../reg_res_',str,'_2.png')));
a2(:,:,3) = double(imread(strcat('../reg_res_',str,'_3.png')));
a2(:,:,4) = double(imread(strcat('../reg_res_',str,'_4.png')));
c2 = mean(a2,3);
b24 = uint8(abs(a2(:,:,4)-c2));
b23 = uint8(abs(a2(:,:,3)-c2));
b22 = uint8(abs(a2(:,:,2)-c2));
b21 = uint8(abs(a2(:,:,1)-c2));

b21(b21 == 0) = 1;
b21(1,1) = 150;
b22(b22 == 0) = 1;
b22(1,1) = 150;
b23(b23 == 0) = 1;
b23(1,1) = 150;
b24(b24 == 0) = 1;
b24(1,1) = 150;

imwrite(label2rgb(b21),strcat('reg_bg_',str,'_1.png'));
imwrite(label2rgb(b22),strcat('reg_bg_',str,'_2.png'));
imwrite(label2rgb(b23),strcat('reg_bg_',str,'_3.png'));
imwrite(label2rgb(b24),strcat('reg_bg_',str,'_4.png'));

end

==> fig/mc/show_mc_data.m <==
nmc_sz = size(nmc_pdata,1);
reg_sz = size(reg_pdata,1);
flow_sz = size(flow_pdata,1);

figure;

i = 1;
while (i <= min([nmc_sz, reg_sz, flow_sz]))
    nmc_res = reshape(nmc_pdata(i,:),40,40,4);
    reg_res = reshape(reg_pdata(i,:),40,40,4);
    flow_res = reshape(flow_pdata(i,:),40,40,4);
    
    title(sprintf('%d frame',i));
    
    subplot 341; imshow(nmc_res(:,:,1));
    subplot 342; imshow(nmc_res(:,:,2));
    subplot 343; imshow(nmc_res(:,:,3));
    subplot 344; imshow(nmc_res(:,:,4));
    
    subplot 345; imshow(reg_res(:,:,1));
    subplot 346; imshow(reg_res(:,:,2));
    subplot 347; imshow(reg_res(:,:,3));
    subplot 348; imshow(reg_res(:,:,4));
    
    subplot 349; imshow(flow_res(:,:,1));
    subplot(3,4,10); imshow(flow_res(:,:,2));
    subplot(3,4,11); imshow(flow_res(:,:,3));
    subplot(3,4,12); imshow(flow_res(:,:,4));
    
    [key, tim] = getkey();
        
        if(key == 31)||(key == 29)
            i = i+1;
        elseif(key == 30)||(key == 28)
            i = max(i-1,1);
        elseif(key == 115)
            for j = 1:4
                imwrite(nmc_res(:,:,j),strcat('nmc_res_',num2str(i),'_',num2str(j),'.png'));
                imwrite(reg_res(:,:,j),strcat('reg_res_',num2str(i),'_',num2str(j),'.png'));
                imwrite(flow_res(:,:,j),strcat('flow_res_',num2str(i),'_',num2str(j),'.png'));
            end
        elseif(key == 27)
            display('finishing the execution');
            return;
        end
end

==> fig/pl_mc/mc_plots.m <==
pref = 'nmc';
num = '234';

close all;

im = uint8(zeros(40,40,4));

for i = 1:4
im(:,:,i) = imread(strcat('./',pref,'_res_',num,'_',num2str(i),'.png'));
subplot(1,4,i); imshow(im(:,:,i));
end

%%

save(strcat('./dsz_',pref,'_',num,'.mat'),'dsz','pref','num');

h = figure;
plot(dsz(:,1),40-dsz(:,2),'o','LineWidth',10,'MarkerSize',40,'MarkerFaceColor','b');
axis([1 40 1 40])
hold on;
plot(20,20,'rx','LineWidth',10,'MarkerSize',40,'MarkerFaceColor','r');
xlabel('x coordinate of the center of the aircraft');
ylabel('y coordinate of the center of the aircraft');
grid on;
% set(gca,'position',[0.07 0.07 0.92 0.92],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'.png'));

h = figure;
hold on;
plot([20 20 20 20],'r','LineWidth',10);
plot(dsz(:,1),'LineWidth',10);
grid on;
axis([1 4 1 40]);
ylabel('x coordinate of the center of the aircraft');
% set(gca,'position',[0.07 0.03 0.92 0.95],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'_x.png'));

h = figure;
hold on;
plot([20 20 20 20],'r','LineWidth',10);
plot(40 - dsz(:,2),'LineWidth',10);
grid on;
axis([1 4 1 40]);
ylabel('y coordinate of the center of the aircraft');
% set(gca,'position',[0.07 0.03 0.92 0.96],'units','normalized');
set(gca,'position',[0 0 1 1],'units','normalized');
set(gca,'LineWidth',4);

saveas(h,strcat('./',pref,'_centers_',num,'_y.png'));


==> fig/pl_mc/mean_sub/gen_mean_subs.m <==
function gen_mean_subs(vid)

% flow

for i = 1:numel(vid)

    str = num2str(vid(i));
    
    a1(:,:,1) = double(imread(strcat('../flow_res_',str,'_1.png')));
    a1(:,:,2) = double(imread(strcat('../flow_res_',str,'_2.png')));
    a1(:,:,3) = double(imread(strcat('../flow_res_',str,'_3.png')));
    a1(:,:,4) = double(imread(strcat('../flow_res_',str,'_4.png')));
    c1 = mean(a1,3);
    b14 = uint8(abs(a1(:,:,4)-c1));
    b13 = uint8(abs(a1(:,:,3)-c1));
    b12 = uint8(abs(a1(:,:,2)-c1));
    b11 = uint8(abs(a1(:,:,1)-c1));

    b11(b11 == 0) = 1;
    b11(1,1) = 150;
    b12(b12 == 0) = 1;
    b12(1,1) = 150;
    b13(b13 == 0) = 1;
    b13(1,1) = 150;
    b14(b14 == 0) = 1;
    b14(1,1) = 150;

    imwrite(label2rgb(b11),strcat('flow_bg_',str,'_1.png'));
    imwrite(label2rgb(b12),strcat('flow_bg_',str,'_2.png'));
    imwrite(label2rgb(b13),strcat('flow_bg_',str,'_3.png'));
    imwrite(label2rgb(b14),strcat('flow_bg_',str,'_4.png'));

% regression

a2(:,:,1) = double(imread(strcat('../reg_res_',str,'_1.png')));
a2(:,:,2) = double(imread(strcat('../reg_res_',str,'_2.png')));
a2(:,:,3) = double(imread(strcat('../reg_res_',str,'_3.png')));
a2(:,:,4) = double(imread(strcat('../reg_res_',str,'_4.png')));
c2 = mean(a2,3);
b24 = uint8(abs(a2(:,:,4)-c2));
b23 = uint8(abs(a2(:,:,3)-c2));
b22 = uint8(abs(a2(:,:,2)-c2));
b21 = uint8(abs(a2(:,:,1)-c2));

b21(b21 == 0) = 1;
b21(1,1) = 150;
b22(b22 == 0) = 1;
b22(1,1) = 150;
b23(b23 == 0) = 1;
b23(1,1) = 150;
b24(b24 == 0) = 1;
b24(1,1) = 150;

imwrite(label2rgb(b21),strcat('reg_bg_',str,'_1.png'));
imwrite(label2rgb(b22),strcat('reg_bg_',str,'_2.png'));
imwrite(label2rgb(b23),strcat('reg_bg_',str,'_3.png'));
imwrite(label2rgb(b24),strcat('reg_bg_',str,'_4.png'));

end

==> fig/pl_mc/show_mc_data.m <==
% load('~/Documents/3D HOG/my_try/_test/_aircraft_videos/_vid_16/extracted_annot_data.mat');
% nmc_pdata = pdata;
% load('~/Documents/3D HOG/my_try/_test/_aircraft_videos/_vid_16/extracted_annot_data_with_flow_LK_centered_1.0.mat');
% flow_pdata = pdata;
% load('~/Documents/3D HOG/my_try/_test/_aircraft_videos/_vid_16/extracted_annot_data_with_nreg.mat');
% reg_pdata = pdata;

nmc_sz = size(nmc_pdata,1);
reg_sz = size(reg_pdata,1);
flow_sz = size(flow_pdata,1);

figure;

i = 1;
while (i <= min([nmc_sz, reg_sz, flow_sz]))
    nmc_res = reshape(nmc_pdata(i,:),40,40,4);
    reg_res = reshape(reg_pdata(i,:),40,40,4);
    flow_res = reshape(flow_pdata(i,:),40,40,4);
    
    title(sprintf('%d frame',i));
    
    subplot 341; imshow(nmc_res(:,:,1));
    subplot 342; imshow(nmc_res(:,:,2));
    subplot 343; imshow(nmc_res(:,:,3));
    subplot 344; imshow(nmc_res(:,:,4));
    
    subplot 345; imshow(reg_res(:,:,1));
    subplot 346; imshow(reg_res(:,:,2));
    subplot 347; imshow(reg_res(:,:,3));
    subplot 348; imshow(reg_res(:,:,4));
    
    subplot 349; imshow(flow_res(:,:,1));
    subplot(3,4,10); imshow(flow_res(:,:,2));
    subplot(3,4,11); imshow(flow_res(:,:,3));
    subplot(3,4,12); imshow(flow_res(:,:,4));
    
    [key, tim] = getkey();
        
        if(key == 31)||(key == 29)
            i = i+1;
        elseif(key == 30)||(key == 28)
            i = max(i-1,1);
        elseif(key == 115)
            for j = 1:4
                imwrite(nmc_res(:,:,j),strcat('nmc_res_',num2str(i),'_',num2str(j),'.png'));
                imwrite(reg_res(:,:,j),strcat('reg_res_',num2str(i),'_',num2str(j),'.png'));
                imwrite(flow_res(:,:,j),strcat('flow_res_',num2str(i),'_',num2str(j),'.png'));
            end
        elseif(key == 27)
            display('finishing the execution');
            return;
        end
end
